Renmin University of China at TRECVID 2022: Improving Video Search by Feature Fusion and Negation Understanding

We summarize our TRECVID 2022 Ad-hoc Video Search (AVS) experiments. Our solution is built with two new techniques, namely Lightweight Attentional Feature Fusion (LAFF) for combining diverse visual / textual features and Bidirectional Negation Learning (BNL) for addressing queries that contain negation cues. In particular, LAFF performs feature fusion at both early and late stages and at both text and video ends to exploit diverse (off-the-shelf) features. Compared to multi-head self attention, LAFF is much more compact yet more effective. Its attentional weights can also be used for selecting fewer features, with the retrieval performance mostly preserved. BNL trains a negation-aware video retrieval model by minimizing a bidirectionally constrained loss per triplet, where a triplet consists of a given training video, its original description and a partially negated description. For video feature extraction, we use pre-trained CLIP, BLIP, BEiT, ResNeXt-101 and irCSN. As for text features, we adopt bag-of-words, word2vec, CLIP and BLIP. Our training data consists of MSR-VTT, TGIF and VATEX that were used in our previous participation. In addition, we automatically caption the V3C1 collection for pre-training. The 2022 edition of the TRECVID benchmark has again been a fruitful participation for the RUCMM team. Our best run, with an infAP of 0.262, is ranked at the second place teamwise.

==> doit.sh <==
filename=trecvid2018-rucmm
cmd=pdflatex
$cmd $filename
bibtex $filename
$cmd $filename
$cmd $filename

for ext in aux blg bbl log
do
    rm $filename.$ext
done





==> draw_avs/draw_runs_v2.py <==
import os
import numpy as np
import sys

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt

plt.switch_backend('agg')

matplotlib.rcParams['figure.figsize'] = 10, 4

task = 'matching and ranking'
metric = 'inferred average precision'
ext = 'pdf'

resfile = 'avs.%s' % (ext)

#setid2ymax = {'A': 0.55, 'B': 0.55, 'C': 0.55, 'D':0.55, 'E':0.55}

fontsize=14

y_max = 0.2

ylabel = metric
xlabel = '%s runs' % (task)

bar_width = 0.5
#opacity = 0.4

colors = 'orangered peachpuff  Cyan Orange black Yellow   Navy RosyBrown Gray'.split()

#datafile = 'vtt.matching.ranking.set.%d.results.table.final' % set_id
datafile = 'tv18-ad-hoc.scores.txt'
data = []
ours = []
ours_ensemble = []
ours0 = []
ours1 = []
ours2 = []
ours3 = []


others = []
for line in open(datafile).readlines():
    _, _, runName, runid, score = line.split()
    runName = os.path.splitext(runName)[0]
    if runName.startswith('RUCMM'):
        if runid=='1': # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours0.append( (runName, score) )
            data.append((score,1))
        elif runid=='2': # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours1.append( (runName, score) )
            data.append((score,2))
        elif runid=='3': # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours2.append( (runName, score) )
            data.append((score,3))
        elif  runid=='4': # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours3.append( (runName, score) )
            data.append((score,4))
        #else:
        #    #runName = 'w2vv(%s)' % runName
        #    ours.append( (runName, score) )
        #    data.append((score,1))
    else:
        team = runName.split('.')[0].split('_')[0]
        others.append(team)
        data.append((score, 0))
 
ours.sort(key=lambda v:float(v[1]), reverse=True)

print '%d runs from ours' % (len(ours))
print '\n'.join(['%s %s' % (x[0],x[1]) for x in ours])
print '%d runs from the all other teams' % (len(others))
print set(others)
print ''

sorted_data = sorted(data, key=lambda v:float(v[0]), reverse=True)
data = [x[0] for x in sorted_data]
index = np.arange(len(data))

fig, ax = plt.subplots()

rects1 = plt.bar(index+0.7, map(float, data), bar_width,
                 #alpha=opacity,
                 color='w',
                 label='%d submissions from all other teams  ' % (len(others)))


# for i in range(len(ours)):
# for i in [1,0]:
counter=0
counter_2=0
counter_3=0
counter_4=0
run2y={}
run2c={}
for idx, (score, label) in enumerate(sorted_data):
    if label == 0:
        continue
    Y = [0] * len(data)
    Y[idx] = float(score)
    if label == 1:
        counter += 1
        if counter == len(ours0):
            run2y['Run 1'] = Y
            run2c['Run 1'] = 'tan'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='tan',                         label='Run 0')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='tan')
    if label == 2:
        counter_2 += 1
        if counter_2 == len(ours1):
            run2y['Run 2'] = Y
            run2c['Run 2'] = 'Gray'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='orangered',                         label='Run 1')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='orangered')
    if label == 3:
        counter_3 += 1
        if counter_3 == len(ours2):
            run2y['Run 3'] = Y
            run2c['Run 3'] = 'peachpuff'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='peachpuff',                         label='Run 2')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='peachpuff')
    if label == 4:
        counter_4 += 1
        if counter_4 == len(ours3):
            run2y['Run 4'] = Y
            run2c['Run 4'] = 'lightblue'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='lightblue',                         label='Run 3')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='lightblue')


for run in ['Run 1', 'Run 2', 'Run 3', 'Run 4']:
    Y = run2y[run]
    rects3 = plt.bar(index+0.7, Y, bar_width, color=run2c[run], label=run)

                 
plt.xlabel('submissions', fontsize=fontsize)
plt.ylabel(ylabel, fontsize=fontsize)
#plt.title('Scores by group and gender')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D', 'E'))
ax.set_xlim([0, len(data)+1])
ax.set_ylim([0, y_max])

plt.legend(fontsize=fontsize)

plt.tight_layout()
plt.savefig(resfile, bbox_inches='tight')
#plt.show()


==> draw_avs/draw_runs_v3.py <==
import os
import numpy as np
import sys

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt

plt.switch_backend('agg')

matplotlib.rcParams['figure.figsize'] = 14, 6

#set_id = sys.argv[1]
task = 'matching and ranking'
metric = 'inferred average precision'
ext = 'pdf'

resfile = 'avs.%s' % (ext)

setid2ymax = {'A': 0.55, 'B': 0.55, 'C': 0.55, 'D':0.55, 'E':0.55}
y_max = 0.15

fontsize=14

#y_max = setid2ymax[set_id]

ylabel = metric
#xlabel = '%s runs on set %s' % (task, set_id)

bar_width = 0.5
#opacity = 0.4

colors = 'orangered peachpuff  Cyan Orange black Yellow   Navy RosyBrown Gray'.split()

#datafile = 'vtt.matching.ranking.set.%d.results.table.final' % set_id
datafile = 'tv18-ad-hoc.scores.txt'
data = []
ours = []
ours_ensemble = []
ours0 = []
ours1 = []
ours2 = []
ours3 = []


others = []
data_name = []
for line in open(datafile).readlines():
    #runName, _, _, score = line.split()
    _, _, runName, runid, score = line.split()
    runName = os.path.splitext(runName)[0]
    if runName.startswith('RUCMM'):
        ours0.append( (runName, score) )
        data.append((score,1))
        #if runName.find('RUCMM.vtt.matching.run0')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
        #    ours0.append( (runName, score) )
        #    data.append((score,1))
        #elif runName.find('RUCMM.vtt.matching.run1')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
        #    ours1.append( (runName, score) )
        #    data.append((score,2))
        #elif runName.find('RUCMM.vtt.matching.run2')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
        #    ours2.append( (runName, score) )
        #    data.append((score,3))
        #elif runName.find('RUCMM.vtt.matching.run3')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
        #    ours3.append( (runName, score) )
        #    data.append((score,4))
        #else:
        #    #runName = 'w2vv(%s)' % runName
        #    ours.append( (runName, score) )
        #    data.append((score,1))
    else:
        team = runName.split('.')[0].split('_')[0]
        others.append(team)
        data.append((score, 0))
    data_name.append((score,runName+".run"+runid))
 
ours.sort(key=lambda v:float(v[1]), reverse=True)

print '%d runs from ours' % (len(ours))
print '\n'.join(['%s %s' % (x[0],x[1]) for x in ours])
print '%d runs from the other %d teams' % (len(others), len(set(others)))
print set(others)
print ''

sorted_data = sorted(data, key=lambda v:float(v[0]), reverse=True)
sorted_data_name = sorted(data_name, key=lambda v:float(v[0]), reverse=True)
data = [x[0] for x in sorted_data]
name = [x[1] for x in sorted_data_name]
index = np.arange(len(data))

fig, ax = plt.subplots()

rects1 = plt.bar(index+0.7, map(float, data), bar_width,
                 #alpha=opacity,
                 color='blue',
                 label='%d runs from all other teams  ' % (len(others)))


# for i in range(len(ours)):
# for i in [1,0]:
counter=0
counter_2=0
counter_3=0
counter_4=0
run2y={}
run2c={}
Y = [0] * len(data)
for idx, (score, label) in enumerate(sorted_data):
    if label == 0:
        continue
    Y[idx] = float(score)

rects3 = plt.bar(index+0.7, Y, bar_width, color='orangered', label='Our runs')

                 
plt.xlabel('runs', fontsize=16)
plt.ylabel(ylabel, fontsize=16)
#plt.title('Scores by group and gender')
plt.xticks(index+1, name, rotation=45, horizontalalignment='right',color='gray',fontsize=10)
ax.set_xlim([0, len(data)+1])
ax.set_ylim([0, y_max])

plt.legend(fontsize=16)

plt.tight_layout()
plt.savefig(resfile, bbox_inches='tight')
#plt.show()


==> draw_vtt/do_draw.sh <==
for set in A B C D E
do
python draw_runs.py $set
done


==> draw_vtt/do_draw_v2.sh <==
for set in A B C D E
do
python draw_runs_v2.py $set
done


==> draw_vtt/do_draw_v2_ours.sh <==
for set in  D E
do
python draw_runs_v2_ours.py $set
done


==> draw_vtt/do_draw_v3.sh <==
for set in A B C D E
do
python draw_runs_v3.py $set
done


==> draw_vtt/draw_runs.py <==
import os
import numpy as np
import sys

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt

plt.switch_backend('agg')

matplotlib.rcParams['figure.figsize'] = 10, 3

set_id = sys.argv[1]
task = 'matching and ranking'
metric = 'mean inverted rank'
ext = 'pdf'

resfile = 'vtt_set%s.%s' % (set_id, ext)

setid2ymax = {'A': 0.55, 'B': 0.55, 'C': 0.55, 'D':0.55, 'E':0.55}

fontsize=14

y_max = setid2ymax[set_id]

ylabel = metric
xlabel = '%s runs on set %s' % (task, set_id)

bar_width = 0.5
#opacity = 0.4

colors = 'orangered peachpuff  Cyan Orange black Yellow   Navy RosyBrown Gray'.split()

#datafile = 'vtt.matching.ranking.set.%d.results.table.final' % set_id
datafile = 'vtt.matching.ranking.set.5.results.table.final.txt'
data = []
ours = []
ours_ensemble = []

others = []
data_name = []
for line in open(datafile).readlines():
    runName, _, _, score = line.split()
    if '.%s.'% set_id not in runName:
        continue
    runName = os.path.splitext(runName)[0]
    if runName.startswith('RUCMM'):
        if runName.find('RUCMM.vtt.matching.run1')>=0 or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours_ensemble.append( (runName, score) )
            data.append((score,2))
        else:
            #runName = 'w2vv(%s)' % runName
            ours.append( (runName, score) )
            data.append((score,1))
    else:
        team = runName.split('.')[0].split('_')[0]
        others.append(team)
        data.append((score, 0))
    data_name.append((score, runName))
 
ours.sort(key=lambda v:float(v[1]), reverse=True)

print 'set', set_id
print '%d runs from ours' % (len(ours))
print '\n'.join(['%s %s' % (x[0],x[1]) for x in ours])
print '%d runs from the other %d teams' % (len(others), len(set(others)))
print set(others)
print ''

sorted_data = sorted(data, key=lambda v:float(v[0]), reverse=True)
data = [x[0] for x in sorted_data]
index = np.arange(len(data))

sorted_data_name = sorted(data_name, key=lambda v:float(v[0]), reverse=True)
name = [x[1] for x in sorted_data_name]

fig, ax = plt.subplots()

rects1 = plt.bar(index+0.7, map(float, data), bar_width,
                 #alpha=opacity,
                 color='w',
                 label='%d submissions from the other %d teams  ' % (len(others), len(set(others))))


# for i in range(len(ours)):
# for i in [1,0]:
counter=0
counter_2=0
for idx, (score, label) in enumerate(sorted_data):
    if label == 0:
        continue
    Y = [0] * len(data)
    Y[idx] = float(score)
    if label == 1:
        counter += 1
        if counter == len(ours):
            rects3 = plt.bar(index+0.7, Y, bar_width,
                         #alpha=opacity,
                         color='tan',
                         label='Our single submissions')
        else:
            rects2 = plt.bar(index+0.7, Y, bar_width,
                         #alpha=opacity,
                         color='tan')
    if label == 2:
        counter_2 += 1
        if counter_2 == len(ours_ensemble):
            rects3 = plt.bar(index+0.7, Y, bar_width,
                         #alpha=opacity,
                         color='orangered',
                         label='Our ensemble submissions')
        else:
            rects2 = plt.bar(index+0.7, Y, bar_width,
                         #alpha=opacity,
                         color='orangered')


                 
plt.xlabel('submissions', fontsize=fontsize)
plt.ylabel(ylabel, fontsize=fontsize)
#plt.title('Scores by group and gender')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D', 'E'))
plt.xticks(index+1, name, rotation=45, horizontalalignment='right')
ax.set_xlim([0, len(data)+1])
ax.set_ylim([0, y_max])

plt.legend(fontsize=fontsize)

plt.tight_layout()
plt.savefig(resfile, bbox_inches='tight')
#plt.show()


==> draw_vtt/draw_runs_v2.py <==
import os
import numpy as np
import sys

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt

plt.switch_backend('agg')

matplotlib.rcParams['figure.figsize'] = 10, 4

set_id = sys.argv[1]
task = 'matching and ranking'
metric = 'mean inverted rank'
ext = 'pdf'

resfile = 'vtt_set%s_v2.%s' % (set_id, ext)

setid2ymax = {'A': 0.55, 'B': 0.55, 'C': 0.55, 'D':0.55, 'E':0.55}

fontsize=14

y_max = setid2ymax[set_id]

ylabel = metric
xlabel = '%s runs on set %s' % (task, set_id)

bar_width = 0.5
#opacity = 0.4

colors = 'orangered peachpuff  Cyan Orange black Yellow   Navy RosyBrown Gray'.split()

#datafile = 'vtt.matching.ranking.set.%d.results.table.final' % set_id
datafile = 'vtt.matching.ranking.set.5.results.table.final.txt'
data = []
ours = []
ours_ensemble = []
ours0 = []
ours1 = []
ours2 = []
ours3 = []


others = []
for line in open(datafile).readlines():
    runName, _, _, score = line.split()
    if '.%s.'% set_id not in runName:
        continue
    runName = os.path.splitext(runName)[0]
    if runName.startswith('RUCMM'):
        if runName.find('RUCMM.vtt.matching.run0')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours0.append( (runName, score) )
            data.append((score,1))
        elif runName.find('RUCMM.vtt.matching.run1')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours1.append( (runName, score) )
            data.append((score,2))
        elif runName.find('RUCMM.vtt.matching.run2')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours2.append( (runName, score) )
            data.append((score,3))
        elif runName.find('RUCMM.vtt.matching.run3')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours3.append( (runName, score) )
            data.append((score,4))
        #else:
        #    #runName = 'w2vv(%s)' % runName
        #    ours.append( (runName, score) )
        #    data.append((score,1))
    else:
        team = runName.split('.')[0].split('_')[0]
        others.append(team)
        data.append((score, 0))
 
ours.sort(key=lambda v:float(v[1]), reverse=True)

print 'set', set_id
print '%d runs from ours' % (len(ours))
print '\n'.join(['%s %s' % (x[0],x[1]) for x in ours])
print '%d runs from the other %d teams' % (len(others), len(set(others)))
print set(others)
print ''

sorted_data = sorted(data, key=lambda v:float(v[0]), reverse=True)
data = [x[0] for x in sorted_data]
index = np.arange(len(data))

fig, ax = plt.subplots()

rects1 = plt.bar(index+0.7, map(float, data), bar_width,
                 #alpha=opacity,
                 color='w',
                 label='%d submissions from all other teams  ' % (len(others)))


# for i in range(len(ours)):
# for i in [1,0]:
counter=0
counter_2=0
counter_3=0
counter_4=0
run2y={}
run2c={}
for idx, (score, label) in enumerate(sorted_data):
    if label == 0:
        continue
    Y = [0] * len(data)
    Y[idx] = float(score)
    if label == 1:
        counter += 1
        if counter == len(ours0):
            run2y['Run 0'] = Y
            run2c['Run 0'] = 'tan'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='tan',                         label='Run 0')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='tan')
    if label == 2:
        counter_2 += 1
        if counter_2 == len(ours1):
            run2y['Run 1'] = Y
            run2c['Run 1'] = 'Gray'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='orangered',                         label='Run 1')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='orangered')
    if label == 3:
        counter_3 += 1
        if counter_3 == len(ours2):
            run2y['Run 2'] = Y
            run2c['Run 2'] = 'peachpuff'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='peachpuff',                         label='Run 2')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='peachpuff')
    if label == 4:
        counter_4 += 1
        if counter_4 == len(ours3):
            run2y['Run 3'] = Y
            run2c['Run 3'] = 'lightblue'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='lightblue',                         label='Run 3')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='lightblue')


for run in ['Run 0', 'Run 1', 'Run 2', 'Run 3']:
    Y = run2y[run]
    rects3 = plt.bar(index+0.7, Y, bar_width, color=run2c[run], label=run)

                 
plt.xlabel('submissions', fontsize=fontsize)
plt.ylabel(ylabel, fontsize=fontsize)
#plt.title('Scores by group and gender')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D', 'E'))
ax.set_xlim([0, len(data)+1])
ax.set_ylim([0, y_max])

plt.legend(fontsize=fontsize)

plt.tight_layout()
plt.savefig(resfile, bbox_inches='tight')
#plt.show()


==> draw_vtt/draw_runs_v2_ours.py <==
import os
import numpy as np
import sys

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt

plt.switch_backend('agg')

matplotlib.rcParams['figure.figsize'] = 10, 4

set_id = sys.argv[1]
task = 'matching and ranking'
metric = 'mean inverted rank'
ext = 'pdf'

resfile = 'vtt_set%s_v2_ours.%s' % (set_id, ext)

setid2ymax = {'A': 0.55, 'B': 0.55, 'C': 0.55, 'D':0.55, 'E':0.55}

fontsize=14

y_max = setid2ymax[set_id]

ylabel = metric
xlabel = '%s runs on set %s' % (task, set_id)

bar_width = 0.5
#opacity = 0.4

colors = 'orangered peachpuff  Cyan Orange black Yellow   Navy RosyBrown Gray'.split()

#datafile = 'vtt.matching.ranking.set.%d.results.table.final' % set_id
datafile = 'vtt.matching.ranking.set.5.results.table.final.ours.txt'
data = []
ours = []
ours_ensemble = []
ours0 = []
ours1 = []
ours2 = []
ours3 = []


others = []
for line in open(datafile).readlines():
    runName, _, _, score = line.split()
    if '.%s.'% set_id not in runName:
        continue
    runName = os.path.splitext(runName)[0]
    if runName.startswith('RUCMM'):
        if runName.find('RUCMM.vtt.matching.run0')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours0.append( (runName, score) )
            data.append((score,1))
        elif runName.find('RUCMM.vtt.matching.run1')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours1.append( (runName, score) )
            data.append((score,2))
        elif runName.find('RUCMM.vtt.matching.run2')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours2.append( (runName, score) )
            data.append((score,3))
        elif runName.find('RUCMM.vtt.matching.run3')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
            ours3.append( (runName, score) )
            data.append((score,4))
        #else:
        #    #runName = 'w2vv(%s)' % runName
        #    ours.append( (runName, score) )
        #    data.append((score,1))
    else:
        team = runName.split('.')[0].split('_')[0]
        others.append(team)
        data.append((score, 0))
 
ours.sort(key=lambda v:float(v[1]), reverse=True)

print 'set', set_id
print '%d runs from ours' % (len(ours))
print '\n'.join(['%s %s' % (x[0],x[1]) for x in ours])
print '%d runs from the other %d teams' % (len(others), len(set(others)))
print set(others)
print ''

sorted_data = sorted(data, key=lambda v:float(v[0]), reverse=True)
data = [x[0] for x in sorted_data]
index = np.arange(len(data))

fig, ax = plt.subplots()

rects1 = plt.bar(index+0.7, map(float, data), bar_width,
                 #alpha=opacity,
                 color='w',
                 label='%d submissions from all other teams  ' % (len(others)))


# for i in range(len(ours)):
# for i in [1,0]:
counter=0
counter_2=0
counter_3=0
counter_4=0
run2y={}
run2c={}
for idx, (score, label) in enumerate(sorted_data):
    if label == 0:
        continue
    Y = [0] * len(data)
    Y[idx] = float(score)
    if label == 1:
        counter += 1
        if counter == len(ours0):
            run2y['Run 0'] = Y
            run2c['Run 0'] = 'tan'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='tan',                         label='Run 0')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='tan')
    if label == 2:
        counter_2 += 1
        if counter_2 == len(ours1):
            run2y['Run 1'] = Y
            run2c['Run 1'] = 'Gray'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='orangered',                         label='Run 1')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='orangered')
    if label == 3:
        counter_3 += 1
        if counter_3 == len(ours2):
            run2y['Run 2'] = Y
            run2c['Run 2'] = 'peachpuff'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='peachpuff',                         label='Run 2')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='peachpuff')
    if label == 4:
        counter_4 += 1
        if counter_4 == len(ours3):
            run2y['Run 3'] = Y
            run2c['Run 3'] = 'lightblue'
            #rects3 = plt.bar(index+0.7, Y, bar_width,                         #alpha=opacity,                         color='lightblue',                         label='Run 3')

        #else:
        #    rects2 = plt.bar(index+0.7, Y, bar_width,
        #                 #alpha=opacity,
        #                 color='lightblue')


for run in ['Run 0', 'Run 1', 'Run 2', 'Run 3']:
    Y = run2y[run]
    rects3 = plt.bar(index+0.7, Y, bar_width, color=run2c[run], label=run)

                 
plt.xlabel('submissions', fontsize=fontsize)
plt.ylabel(ylabel, fontsize=fontsize)
#plt.title('Scores by group and gender')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D', 'E'))
ax.set_xlim([0, len(data)+1])
ax.set_ylim([0, y_max])

plt.legend(fontsize=fontsize)

plt.tight_layout()
plt.savefig(resfile, bbox_inches='tight')
#plt.show()


==> draw_vtt/draw_runs_v3.py <==
import os
import numpy as np
import sys

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt

plt.switch_backend('agg')

matplotlib.rcParams['figure.figsize'] = 14, 6

set_id = sys.argv[1]
task = 'matching and ranking'
metric = 'mean inverted rank'
ext = 'pdf'

resfile = 'vtt_set%s_v2.%s' % (set_id, ext)

setid2ymax = {'A': 0.55, 'B': 0.55, 'C': 0.55, 'D':0.55, 'E':0.55}

fontsize=14

y_max = setid2ymax[set_id]

ylabel = metric
xlabel = '%s runs on set %s' % (task, set_id)

bar_width = 0.5
#opacity = 0.4

colors = 'orangered peachpuff  Cyan Orange black Yellow   Navy RosyBrown Gray'.split()

#datafile = 'vtt.matching.ranking.set.%d.results.table.final' % set_id
datafile = 'vtt.matching.ranking.set.5.results.table.final.txt'
data = []
ours = []
ours_ensemble = []
ours0 = []
ours1 = []
ours2 = []
ours3 = []


others = []
data_name = []
for line in open(datafile).readlines():
    runName, _, _, score = line.split()
    if '.%s.'% set_id not in runName:
        continue
    runName = os.path.splitext(runName)[0]
    if runName.startswith('RUCMM'):
        ours0.append( (runName, score) )
        data.append((score,1))
        #if runName.find('RUCMM.vtt.matching.run0')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
        #    ours0.append( (runName, score) )
        #    data.append((score,1))
        #elif runName.find('RUCMM.vtt.matching.run1')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
        #    ours1.append( (runName, score) )
        #    data.append((score,2))
        #elif runName.find('RUCMM.vtt.matching.run2')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
        #    ours2.append( (runName, score) )
        #    data.append((score,3))
        #elif runName.find('RUCMM.vtt.matching.run3')>=0: # or runName.find('RUCMM.vtt.matching.run2')>=0 or runName.find('RUCMM.vtt.matching.run3')>=0:
        #    ours3.append( (runName, score) )
        #    data.append((score,4))
        #else:
        #    #runName = 'w2vv(%s)' % runName
        #    ours.append( (runName, score) )
        #    data.append((score,1))
    else:
        team = runName.split('.')[0].split('_')[0]
        others.append(team)
        data.append((score, 0))
    data_name.append((score,runName))
 
ours.sort(key=lambda v:float(v[1]), reverse=True)

print 'set', set_id
print '%d runs from ours' % (len(ours))
print '\n'.join(['%s %s' % (x[0],x[1]) for x in ours])
print '%d runs from the other %d teams' % (len(others), len(set(others)))
print set(others)
print ''

sorted_data = sorted(data, key=lambda v:float(v[0]), reverse=True)
sorted_data_name = sorted(data_name, key=lambda v:float(v[0]), reverse=True)
data = [x[0] for x in sorted_data]
name = [x[1] for x in sorted_data_name]
index = np.arange(len(data))

fig, ax = plt.subplots()

rects1 = plt.bar(index+0.7, map(float, data), bar_width,
                 #alpha=opacity,
                 color='blue',
                 label='%d runs from all other teams  ' % (len(others)))


# for i in range(len(ours)):
# for i in [1,0]:
counter=0
counter_2=0
counter_3=0
counter_4=0
run2y={}
run2c={}
Y = [0] * len(data)
for idx, (score, label) in enumerate(sorted_data):
    if label == 0:
        continue
    Y[idx] = float(score)

rects3 = plt.bar(index+0.7, Y, bar_width, color='orangered', label='Our runs')

                 
plt.xlabel('runs', fontsize=16)
plt.ylabel(ylabel, fontsize=16)
#plt.title('Scores by group and gender')
plt.xticks(index+1, name, rotation=45, horizontalalignment='right',color='gray',fontsize=10)
ax.set_xlim([0, len(data)+1])
ax.set_ylim([0, y_max])

plt.legend(fontsize=16)

plt.tight_layout()
plt.savefig(resfile, bbox_inches='tight')
#plt.show()

